Secure Aggregation Is Not All You Need: Mitigating Privacy Attacks with Noise Tolerance in Federated Learning

Federated learning is a collaborative method that aims to preserve data privacy while creating AI models. Current approaches to federated learning tend to rely heavily on secure aggregation protocols to preserve data privacy. However, to some degree, such protocols assume that the entity orchestrating the federated learning process (i.e., the server) is not fully malicious or dishonest. We investigate vulnerabilities to secure aggregation that could arise if the server is fully malicious and attempts to obtain access to private, potentially sensitive data. Furthermore, we provide a method to further defend against such a malicious server, and demonstrate effectiveness against known attacks that reconstruct data in a federated learning setting.

==> compile.sh <==
#!/bin/bash

pdflatex thesis.tex
biber thesis.bcf
pdflatex thesis.tex
pdflatex thesis.tex
rm *.out *.aux *.bcf *.toc *.run.xml *.bbl *.blg *.dvi *.lot *.lof *.loa
rm *.log
evince thesis.pdf


==> compile2.sh <==
#!/bin/bash

pdflatex thesis.tex
biber thesis.bcf
pdflatex thesis.tex
pdflatex thesis.tex
# rm *.out *.aux *.bcf *.toc *.run.xml *.bbl *.blg *.dvi *.lot *.lof *.loa
# rm *.log
evince thesis.pdf


==> wordcount.sh <==
#!/bin/bash

pdftotext thesis.pdf - | wc -w

